Hypergraph Counting and Mixed $p$-Spin Glass Models under Replica Symmetry

We study the fluctuation problems at high temperature in the general mixed $p$-spin glass models under the weak external field assumption: $h= \rho N^{-\alpha}, \rho>0, \alpha \in [1/4,\infty]$. By extending the cluster expansion approach to this generic setting, we convert the fluctuation problem as a hypergraph counting problem and thus obtain a new multiple-transition phenomenon. A by-product of our results is a new critical inverse temperature obtained from optimal second moment estimates. In particular, all our fluctuation results hold up to the threshold. Combining with multivariate Stein's method, we also obtain an explicit convergence rate under proper moment assumptions on the general symmetric disorder. Our results have several further implications. First, our approach works for both even and odd pure $p$-spin models. The leading cluster structures in the odd $p$ case are different and more involved than in the even $p$ case. This combinatorially explains the folklore that odd $p$-spin is more complicated than even $p$. Second, in the mixed $p$-spin setting, the cluster structures differ depending on the relation between the minimum effective even and odd $p$-spins: $p_e$ and $p_o$. As an example, at $h=0$, there are three sub-regimes: $p_e<p_o, p_o<p_e<2p_o, p_e\ge 2p_o$, wherein the first and third ones, the mixed model behaves essentially like a pure $p$-spin model, and only in the second regime, it is more like a mixture. This gives another criterion for classifying mean-field spin glass models compared to the work of Auffinger and Ben Arous (Ann.~Probab.~41 (2013), no.~6, 4214--4247), where the idea is based on complexity computations for spherical models. Third, our framework naturally implies a multi-scale fluctuation phenomenon conjectured in the work of Bovier and Schertzer (Probab. Theory Relat. Fields (2024)).

==> beta_simulation.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 425
        },
        "id": "iwWaoaDRidbI",
        "outputId": "1fddf640-3332-4441-b18a-36bc59ba7f48"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1000x600 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "from scipy.optimize import minimize_scalar\n",
        "\n",
        "# Define the functions φ(x) and I(x)\n",
        "def phi(x, p):\n",
        "    return x**p/2\n",
        "\n",
        "def I(x):\n",
        "    return 0.5 * ((1 + x) * np.log(1 + x) + (1 - x) * np.log(1 - x))\n",
        "\n",
        "# Define the function L1(p)\n",
        "def L1(p):\n",
        "    min_result = minimize_scalar(lambda x: np.sqrt(I(x) / phi(x, p)), bounds=(0, 1), method='bounded')\n",
        "    return min_result.fun\n",
        "\n",
        "# Define the function L2(p)\n",
        "def L2(p):\n",
        "    min_result = minimize_scalar(lambda x: np.sqrt(I(x) * (2 + 1/phi(x, p))), bounds=(0, 1), method='bounded')\n",
        "    return min_result.fun\n",
        "\n",
        "# Define a range of p values from 1 to 10\n",
        "p_values = np.linspace(1, 10, 100)\n",
        "\n",
        "# Calculate L1(p) and L2(p) for each p\n",
        "L1_values = [L1(p) for p in p_values]\n",
        "L2_values = [L2(p) for p in p_values]\n",
        "L3_values = [np.sqrt(2*np.log(2)) for p in p_values]\n",
        "L4_values = [2*np.sqrt(np.log(2)) for p in p_values]\n",
        "# Plot L1(p) and label it as \"L1(p)\"\n",
        "\n",
        "plt.figure(figsize=(10, 6))\n",
        "\n",
        "plt.plot(p_values, L1_values, label=\"L1(p)\")\n",
        "\n",
        "# Plot L2(p) and label it as \"L2(p)\"\n",
        "plt.plot(p_values, L2_values, label=\"L2(p)\")\n",
        "plt.plot(p_values, L3_values, label=\"L3(p)\",linestyle='--')\n",
        "plt.plot(p_values, L4_values, label=\"L4(p)\",linestyle='--')\n",
        "plt.xlabel('p')\n",
        "plt.ylabel(r'$\\beta$')  # Use LaTeX format for the ylabel\n",
        "\n",
        "\n",
        "plt.xlim(1, 10)\n",
        "plt.ylim(0, 1.8)\n",
        "\n",
        "# Include the LaTeX equation in the title\n",
        "\n",
        "\n",
        "# Set the background color to white\n",
        "plt.gca().set_facecolor('white')\n",
        "\n",
        "# Remove the grid\n",
        "plt.grid(False)\n",
        "\n",
        "# Add a legend to distinguish the two curves with custom labels\n",
        "plt.legend([r'$\\beta_c(p) / \\sqrt{p!} = \\min_{[0,1]} \\sqrt{2I(x) \\cdot x^p}$', r'$\\beta_p(p) / \\sqrt{p!} = \\min_{[0,1]} \\sqrt{2(1+x^{-p}) \\cdot I(x)}$',\n",
        "            r'$2\\sqrt{\\log 2}$', r'$\\sqrt{2\\log 2 }$'],loc='lower right', fontsize='small')\n",
        "\n",
        "plt.show()"
      ]
    }
  ]
}
